A Log-Free $n^{1/5}$ Bound for Chowla's Cosine Problem

For a finite set $S$ of positive integers, put $K(S):=-\min_{x\in\mathbb T}\sum_{s\in S}\cos(2\pi sx)$. Bedert recently proved the uniform lower bound $K(S)\geq |S|^{1/5-o(1)}$. We remove the subpolynomial loss and prove that $K(S)\geq c|S|^{1/5}$ for an absolute constant $c>0$. The proof combines two estimates from Bedert's argument with an exact averaging identity for the asymmetric boundaries of additive intersections. This identity replaces the multiplicative-amplification step responsible for the logarithmic loss.

==> verify_identity.py <==
#!/usr/bin/env python3
"""Exhaustively sanity-check the total-boundary identity.

This computation is not used in the proof.  It checks every nonempty
subset of {1, ..., m} for the exact identities appearing in Lemma 3.1.
"""

from itertools import combinations


def powerset_nonempty(values):
    for size in range(1, len(values) + 1):
        yield from combinations(values, size)


def check(positive):
    p = set(positive)
    a = p | {-x for x in p}

    triple_count = sum(1 for x in a for t in a if x - t in a)
    q = sum(1 for u in p for v in p if u + v in p)
    overlap = sum(
        1
        for u in p
        for v in p
        if u - v in a and u + v in a
    )

    total_boundary = 0
    for t in a:
        a_t = {x for x in a if x - t in a}
        b_t = a_t - {-x for x in a_t}
        total_boundary += len(b_t)

    assert triple_count == 6 * q, (positive, triple_count, q)
    assert total_boundary == 6 * q - 4 * overlap, (
        positive,
        total_boundary,
        q,
        overlap,
    )
    assert total_boundary * 3 >= triple_count, (
        positive,
        total_boundary,
        triple_count,
    )


def check_interval(m):
    """Check the closed-form values used in Remark 3.4 for P={1,...,m}."""
    positive = range(1, m + 1)
    p = set(positive)
    a = p | {-x for x in p}
    q = sum(1 for u in p for v in p if u + v in p)
    overlap = sum(1 for u in p for v in p if u - v in a and u + v in a)
    assert q == m * (m - 1) // 2, (m, q)
    assert overlap == q - m // 2, (m, overlap, q)


def main(max_element=15):
    checked = 0
    for positive in powerset_nonempty(range(1, max_element + 1)):
        check(positive)
        checked += 1
    for m in (10, 50, 79, 1000):
        check_interval(m)
    print(f"verified {checked} nonempty subsets of {{1, ..., {max_element}}}")
    print("verified Remark 3.4 interval identities for m=10,50,79,1000")


if __name__ == "__main__":
    main()

